Search for MeV Electron Recoils from Dark Matter in EXO-200

We present a search for electron-recoil signatures from the charged-current absorption of fermionic dark matter using the EXO-200 detector. We report an average electron recoil background rate of $6.8 \times 10^{-4}\, \mathrm{cts}\,\mathrm{kg}^{-1}\mathrm{yr}^{-1}\mathrm{keV}^{-1}$ above $4\,\mathrm{MeV}$ and find no statistically significant excess over our background projection. Using a total ${}^{136}\mathrm{Xe}$ exposure of $234.1\,\mathrm{kg}\,\mathrm{yr}$ we exclude new parameter space for the charged-current absorption cross-section for dark matter masses between $m_\chi = 2.6\,\mathrm{MeV} - 11.6\,\mathrm{MeV}$ with a minimum of $6\times 10^{-51}\,\mathrm{cm}^2$ at $8.3\,\mathrm{MeV}$ at the $90\%$ confidence level.

==> anc/figure6_data.txt <==
# This file contains the data in Figure 6 and is provided here for ease of use. 
# The x-axis is the total reconstructed energy in MeV. 
# The observed number of events and best fit number of events is provided for both, Phase 1 and 2, separately.
# The bins are centered around the values in the first column and have a bin width of 0.08MeV each.
# An overflow for all events above 8MeV is included as the last row and contains 18 and 41 observed events for Phase 1 and 2, respectively.
# Since these events are excluded from the profile likelihood fits the corresponding entries for the best fit counts are empty. 
# The definition of the columns is as follows:
Energy [MeV],Observed Counts Phase 1,Best Fit Counts Phase 1,Observed Counts Phase 2,Best Fit Counts Phase 2
1.00,13278.00,13226.47,13789.00,13672.50
1.08,12285.00,12361.64,12873.00,12763.14
1.16,11927.00,12052.40,11798.00,12008.28
1.24,9924.00,9960.86,10067.00,10141.88
1.32,9393.00,9296.28,9244.00,9103.28
1.40,9824.00,9962.90,10284.00,10090.30
1.48,10752.00,10668.58,11624.00,11730.36
1.56,4539.00,4441.54,4361.00,4423.96
1.64,3201.00,3174.73,3351.00,3321.89
1.72,2736.00,2708.67,2842.00,2894.41
1.80,1951.00,1918.49,2043.00,1994.90
1.88,1078.00,1027.58,1118.00,1101.60
1.96,590.00,603.40,651.00,655.77
2.04,445.00,416.28,436.00,450.86
2.12,356.00,393.47,400.00,420.34
2.20,406.00,434.36,462.00,468.90
2.28,203.00,211.87,226.00,207.50
2.36,142.00,148.06,171.00,162.52
2.44,274.00,242.06,270.00,261.87
2.52,323.00,323.62,262.00,266.45
2.60,609.00,628.92,746.00,772.73
2.68,258.00,236.95,240.00,210.48
2.76,50.00,42.69,58.00,58.95
2.84,37.00,38.40,50.00,50.61
2.92,42.00,37.69,35.00,50.50
3.00,20.00,35.29,40.00,47.18
3.08,32.00,39.39,49.00,47.22
3.16,60.00,52.69,72.00,60.50
3.24,45.00,34.15,57.00,37.50
3.32,19.00,15.27,11.00,21.15
3.40,12.00,15.27,24.00,21.11
3.48,10.00,15.10,19.00,20.84
3.56,8.00,9.41,12.00,13.72
3.64,6.00,7.43,10.00,11.71
3.72,7.00,6.27,16.00,10.14
3.80,5.00,4.54,3.00,8.07
3.88,3.00,3.74,9.00,7.01
3.96,4.00,3.75,4.00,6.24
4.04,9.00,3.44,7.00,5.51
4.12,3.00,2.34,5.00,4.65
4.20,3.00,2.00,9.00,4.28
4.28,5.00,2.09,11.00,4.43
4.36,6.00,2.17,6.00,5.03
4.44,4.00,2.09,0.00,4.57
4.52,7.00,1.99,5.00,4.27
4.60,5.00,1.91,2.00,3.94
4.68,2.00,1.84,3.00,3.87
4.76,2.00,1.79,1.00,3.95
4.84,3.00,1.78,6.00,3.85
4.92,6.00,1.84,2.00,3.94
5.00,2.00,2.01,8.00,5.08
5.08,3.00,2.01,5.00,4.51
5.16,1.00,1.98,8.00,3.92
5.24,2.00,2.14,3.00,5.35
5.32,2.00,2.03,2.00,4.61
5.40,0.00,1.82,5.00,3.30
5.48,0.00,1.65,1.00,2.96
5.56,0.00,1.58,4.00,2.89
5.64,2.00,1.54,3.00,2.80
5.72,0.00,1.53,3.00,2.88
5.80,4.00,1.57,3.00,2.98
5.88,0.00,1.60,4.00,2.94
5.96,0.00,1.74,8.00,3.15
6.04,4.00,1.92,6.00,4.12
6.12,3.00,1.93,5.00,4.29
6.20,3.00,1.84,3.00,4.08
6.28,1.00,1.78,3.00,3.53
6.36,3.00,1.81,3.00,3.18
6.44,3.00,1.92,2.00,3.20
6.52,3.00,2.30,1.00,4.84
6.60,2.00,2.85,3.00,8.00
6.68,3.00,2.83,7.00,6.70
6.76,0.00,2.34,3.00,3.69
6.84,2.00,2.00,3.00,2.51
6.92,1.00,2.02,3.00,2.41
7.00,1.00,2.28,5.00,2.95
7.08,0.00,2.58,2.00,3.27
7.16,0.00,2.92,2.00,3.36
7.24,2.00,3.24,4.00,3.89
7.32,3.00,3.32,4.00,3.95
7.40,2.00,2.97,3.00,3.37
7.48,3.00,2.63,1.00,2.31
7.56,1.00,2.92,4.00,3.47
7.64,0.00,3.08,0.00,4.18
7.72,0.00,2.59,4.00,2.04
7.80,4.00,2.84,2.00,2.45
7.88,1.00,3.66,5.00,6.09
7.96,1.00,2.89,5.00,3.41
10.0,18,-,41,-
